Does Pose Encoding Matter? Analyzing Geometric Representations for Discrete Motion Vocabulary Learning

Compressing continuous human motion into a finite vocabulary of discrete tokens is now the first stage of many motion understanding and generation pipelines. Vector quantization partitions a latent space into Voronoi cells around a finite codebook, but the geometry of that latent space is inherited from the input pose encoding, and it is unclear which encoding admits an efficient discretization. We study four encodings that place skeletal motion in different geometric spaces: Gaussian joint heatmaps on the pixel lattice, which we show to be a morphological dilation of the joint point set by a quadratic structuring function; root-relative joint positions in Euclidean space; local joint rotations on $\SO$ through a continuous 6D embedding; and a redundant full kinematic encoding. For each, we train VQ-VAE tokenizers whose codebooks lie on the unit hypersphere, varying codebook size, temporal stride, and code dimension. Beyond reconstruction, we measure codebook utilization and the effective vocabulary size, i.e., the number of equiprobable spherical Voronoi cells with the same entropy as the observed token distribution. Rotation and position encodings keep converting additional codewords into effective vocabulary, whereas the full kinematic encoding saturates at a few hundred effective cells and heatmaps at fewer than sixty. The smallest code dimension gives the highest utilization for three of the four encodings, and the effect of temporal stride depends on the encoding. Encodings of the same pose family can thus yield effective vocabularies differing by an order of magnitude, a difference that reconstruction loss alone does not reveal, which points to input geometry as a first-order design choice in motion tokenization.

==> figures/scripts/make_fig.py <==
"""Re-plot the 12 validation-loss panels (data recovered from the original
vector PDFs) as one compact 3x4 figure sized for the LNCS text block."""
import json
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.ticker import MaxNLocator, FuncFormatter
from matplotlib.lines import Line2D

for f in font_manager.findSystemFonts():
    if "texgyretermes" in f:
        font_manager.fontManager.addfont(f)
plt.rcParams.update({
    "font.family": "TeX Gyre Termes", "mathtext.fontset": "stix",
    "font.size": 7, "axes.labelsize": 7, "axes.titlesize": 7.5,
    "xtick.labelsize": 6, "ytick.labelsize": 6,
    "axes.linewidth": 0.5, "xtick.major.width": 0.5, "ytick.major.width": 0.5,
    "xtick.major.size": 2, "ytick.major.size": 2,
    "xtick.major.pad": 1.5, "ytick.major.pad": 1.5,
    "pdf.fonttype": 42, "ps.fonttype": 42,
})

D = json.load(open("curves.json"))
cols = ["heatmap", "relative_positions", "joint_rotations", "full_kinematics"]
titles = ["(i) Heatmap", "(ii) Positions", "(iii) Rotations", "(iv) Full kinematics"]
files = {
    "K":  ["heatmap_codebooksize", "relative_positions_codebook_size",
           "joint_rotations_codebook_size", "full_kinematics_codebooksize"],
    "TS": ["heatmap_ts", "relative_positions_temporal_stride",
           "joint_rotations_temporal_stride", "full_kinematics_ts"],
    "CD": ["heatmap_codebook_dim", "relative_positions_embedding_dimension",
           "joint_rotations_embedding_dimension", "full_kinematics_cdim"],
}
# colour -> label maps, taken from results/ablation_colors.tex
lab = {
    "K":  {"#0072B2": "256", "#E69F00": "512", "#009E73": "1024",
           "#D62728": "2048", "#8B3FC7": "4096", "#00B8D4": "8192"},
    "TS": {"#0072B2": "1", "#E69F00": "2", "#009E73": "4"},
    "CD": {"#E69F00": "32", "#009E73": "64", "#D62728": "128",
           "#8B3FC7": "256", "#00B8D4": "512"},
}
rowname = {"K": "Codebook\nsize $K$", "TS": "Temporal\nstride $s$", "CD": "Code\ndim. $D$"}

fig = plt.figure(figsize=(4.80, 3.55))
gs = fig.add_gridspec(3, 5, width_ratios=[1, 1, 1, 1, 0.50],
                      left=0.07, right=0.99, top=0.94, bottom=0.085,
                      wspace=0.36, hspace=0.42)
dropped = []
for r, key in enumerate(["K", "TS", "CD"]):
    for c in range(4):
        ax = fig.add_subplot(gs[r, c])
        curves = D[files[key][c] + "_val_loss.pdf"]
        scale = 1e3 if c == 0 else 1.0
        for cv in curves:
            if cv["color"] not in lab[key]:
                dropped.append((files[key][c], cv["color"]))
                continue
            x = [v / 1e3 for v in cv["x"]]
            y = [v * scale for v in cv["y"]]
            ax.plot(x, y, color=cv["color"], lw=0.8)
        ax.xaxis.set_major_locator(MaxNLocator(3, integer=True))
        ax.yaxis.set_major_locator(MaxNLocator(4))
        ax.yaxis.set_major_formatter(FuncFormatter(lambda v, _: f"{v:g}"))
        ax.grid(True, lw=0.3, alpha=0.5)
        for s in ("top", "right"):
            ax.spines[s].set_visible(False)
        ax.margins(x=0.02)
        if c == 0:
            ax.text(0.0, 1.02, r"$\times10^{-3}$", transform=ax.transAxes,
                    fontsize=5.5, ha="left", va="bottom")
        if r == 0:
            ax.set_title(titles[c], pad=7)
        if r == 2:
            ax.set_xlabel(r"Steps ($\times10^{3}$)", labelpad=1)
        if c == 0:
            ax.set_ylabel("Val. loss", labelpad=1)
    # legend cell
    lax = fig.add_subplot(gs[r, 4]); lax.axis("off")
    handles = [Line2D([], [], color=k, lw=1.2) for k in lab[key]]
    lax.legend(handles, list(lab[key].values()), title=rowname[key],
               loc="center left", frameon=False, fontsize=6,
               title_fontsize=6.5, handlelength=1.0, handletextpad=0.4, labelspacing=0.25,
               borderaxespad=0, alignment="left")
fig.savefig("../ablation_val_loss.pdf")
fig.savefig("../ablation_val_loss.png", dpi=220)
print("dropped (unlabelled in original legend):", dropped)


==> figures/scripts/make_keff_fig.py <==
"""Effective vocabulary size vs codebook size, from Table 2 (K_eff = K^H_norm)."""
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
for f in font_manager.findSystemFonts():
    if "texgyretermes" in f: font_manager.fontManager.addfont(f)
plt.rcParams.update({"font.family": "TeX Gyre Termes", "mathtext.fontset": "stix",
    "font.size": 7, "xtick.labelsize": 6.5, "ytick.labelsize": 6.5,
    "axes.linewidth": 0.5, "pdf.fonttype": 42})
Hn = {"(i) Heatmap":   {256: .48, 512: .40, 1024: .30, 2048: .30, 4096: .49},
      "(ii) Positions": {256: .97, 512: .95, 1024: .95, 2048: .94, 4096: .92, 8192: .89},
      "(iii) Rotations":{256: .86, 512: .96, 1024: .98, 2048: .98, 4096: .97, 8192: .95},
      "(iv) Full kin.": {256: .95, 512: .90, 1024: .84, 2048: .79, 4096: .66, 8192: .66}}
style = {"(i) Heatmap": ("#CC79A7", "o"), "(ii) Positions": ("#0072B2", "s"),
         "(iii) Rotations": ("#D55E00", "^"), "(iv) Full kin.": ("#009E73", "D")}
fig, ax = plt.subplots(figsize=(3.0, 1.85))
Ks = [256, 512, 1024, 2048, 4096, 8192]
ax.plot(Ks, Ks, "--", color="0.55", lw=0.8, label=r"$K_{\mathrm{eff}}=K$")
for name, d in Hn.items():
    k = sorted(d); c, m = style[name]
    ax.plot(k, [x ** d[x] for x in k], marker=m, ms=3, lw=1.0, color=c, label=name)
ax.set_xscale("log", base=2); ax.set_yscale("log")
ax.set_xticks(Ks); ax.set_xticklabels([str(k) for k in Ks])
ax.set_xlabel(r"Codebook size $K$", labelpad=1)
ax.set_ylabel(r"Effective vocabulary $K_{\mathrm{eff}}$", labelpad=1)
ax.grid(True, which="major", lw=0.3, alpha=0.5)
for s in ("top", "right"): ax.spines[s].set_visible(False)
ax.legend(loc="center left", bbox_to_anchor=(1.01, 0.5), frameon=False,
          fontsize=6.5, handlelength=1.6, labelspacing=0.35, borderaxespad=0)
fig.savefig("../keff_vs_k.pdf", bbox_inches="tight", pad_inches=0.01)
fig.savefig("../keff_vs_k.png", dpi=220, bbox_inches="tight")


==> figures/scripts/make_overview_fig.py <==
"""Figure 1: overview, drawn from a synthetic walking skeleton (SMPL 22-joint tree)
using the same FK / minimal-twist IK / heatmap definitions as Sect. 3, and a real
spherical Voronoi tessellation of a random codebook on S^2."""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.patches import FancyArrowPatch, Polygon, FancyBboxPatch, Rectangle
from scipy.spatial import SphericalVoronoi
from scipy.spatial.transform import Rotation as Rot

for f in font_manager.findSystemFonts():
    if "texgyretermes" in f:
        font_manager.fontManager.addfont(f)
plt.rcParams.update({"font.family": "TeX Gyre Termes", "mathtext.fontset": "stix",
                     "font.size": 7, "pdf.fonttype": 42, "axes.linewidth": 0.4})
INK, MUTED = "#222222", "#6b6b6b"
C = {"i": "#C0392B", "ii": "#1F5FA8", "iii": "#B8860B", "iv": "#2E8B57", "vq": "#5B3B8C"}

# ------------------------------------------------------------------ skeleton
PAR = [-1, 0, 0, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 9, 9, 12, 13, 14, 16, 17, 18, 19]
REST = np.array([
    [0, .95, 0], [.09, .88, 0], [-.09, .88, 0], [0, 1.05, 0], [.10, .50, 0], [-.10, .50, 0],
    [0, 1.18, 0], [.10, .08, 0], [-.10, .08, 0], [0, 1.25, 0], [.11, .02, .11], [-.11, .02, .11],
    [0, 1.48, 0], [.07, 1.40, 0], [-.07, 1.40, 0], [0, 1.62, .02], [.17, 1.42, 0], [-.17, 1.42, 0],
    [.20, 1.15, 0], [-.20, 1.15, 0], [.22, .90, .03], [-.22, .90, .03]])
OFF = np.array([REST[j] - REST[PAR[j]] if j else REST[0] for j in range(22)])
T = 48

def fk(t):
    """Forward kinematics (Eq. 2) for a simple walk cycle at frame t."""
    ph = 2 * np.pi * t / 24.0
    a = 0.55 * np.sin(ph)
    loc = [np.eye(3) for _ in range(22)]
    rx = lambda ang: Rot.from_rotvec([ang, 0, 0]).as_matrix()
    loc[1], loc[2] = rx(-a), rx(a)                                  # hips
    loc[4] = rx(0.55 * max(0, np.sin(ph + 1.2)))                    # knees
    loc[5] = rx(0.55 * max(0, np.sin(ph + np.pi + 1.2)))
    loc[16], loc[17] = rx(0.6 * a), rx(-0.6 * a)                    # shoulders
    loc[18], loc[19] = rx(-0.35), rx(-0.35)                         # elbows
    R = [None] * 22; P = np.zeros((22, 3))
    R[0] = Rot.from_rotvec([0, 0.25, 0]).as_matrix()
    P[0] = REST[0] + np.array([0, 0.02 * np.cos(2 * ph), 0.05 * t])
    for j in range(1, 22):
        R[j] = R[PAR[j]] @ loc[j]
        P[j] = P[PAR[j]] + R[PAR[j]] @ OFF[j]
    return P

POS = np.stack([fk(t) for t in range(T)])                           # T x 22 x 3

def min_rot(u, v):
    """Minimal rotation taking unit u to unit v (IK, Eq. 3)."""
    ax = np.cross(u, v); s = np.linalg.norm(ax); c = np.dot(u, v)
    if s < 1e-9:
        return np.eye(3)
    return Rot.from_rotvec(ax / s * np.arctan2(s, c)).as_matrix()

def ik(P):
    acc = [np.eye(3)] * 22; loc6 = []
    for j in range(1, 22):
        u = OFF[j] / np.linalg.norm(OFF[j]); d = P[j] - P[PAR[j]]
        al = min_rot(u, d / np.linalg.norm(d))
        lr = acc[PAR[j]].T @ al; acc[j] = al
        loc6.append(np.concatenate([lr[:, 0], lr[:, 1]]))
    return acc, np.concatenate(loc6)

def view(P, yaw=-0.6):
    """Orthographic view after a rotation about the vertical axis."""
    c, s = np.cos(yaw), np.sin(yaw)
    return np.stack([c * P[..., 0] + s * P[..., 2], P[..., 1]], -1)

def draw_skel(ax, P2, col, lw=0.9, ms=2.2, joint_col=None):
    for j in range(1, 22):
        ax.plot(*P2[[PAR[j], j]].T, color=col, lw=lw, solid_capstyle="round", zorder=2)
    ax.scatter(*P2.T, s=ms, color=joint_col or col, zorder=3, linewidths=0)

# ------------------------------------------------------------------ figure
W, H = 4.80, 2.55
fig = plt.figure(figsize=(W, H))
def fa(x, y, w, h, **kw):
    a = fig.add_axes([x / W, y / H, w / W, h / H], **kw); a.set_axis_off(); return a

rows = [("i", "(i) Heatmap", r"lattice $\{0..71\}^2$, $\mathbb{R}^{72\times72}$",
         r"pixel-wise max of Gaussians"),
        ("ii", "(ii) Positions", r"$\bar{\mathbf{p}}_j=\mathbf{p}_j-\mathbf{p}_0\in\mathbb{R}^{66}$",
         r"lies on $(\mathbb{S}^2)^{21}$"),
        ("iii", "(iii) Rotations", r"$\mathbf{R}^{\mathrm{loc}}_j\in SO(3)$, 6D, $\mathbb{R}^{130}$",
         "minimal-twist IK"),
        ("iv", "(iv) Full kinematics", r"$\mathbb{R}^{263}$, redundant",
         "root, pos, rot, vel, contact")]
row_h, top = (H - 0.08) / 4, H - 0.04
LW = 2.22                                          # width of the encoding panel
txt = fa(0, 0, W, H)
txt.set_xlim(0, W); txt.set_ylim(0, H)
for r, (k, name, sub, note) in enumerate(rows):
    y0 = top - (r + 1) * row_h
    txt.add_patch(FancyBboxPatch((0.02, y0 + 0.025), LW - 0.02, row_h - 0.05,
                  boxstyle="round,pad=0,rounding_size=0.04", fc=C[k], alpha=0.07, ec=C[k], lw=0.5))
    txt.text(0.08, y0 + row_h - 0.135, name, color=C[k], fontsize=7.2, weight="bold", va="center")
    txt.text(0.08, y0 + row_h - 0.285, sub, color=INK, fontsize=6.0, va="center")
    txt.text(0.08, y0 + row_h - 0.42, note, color=MUTED, fontsize=5.6, va="center")

wcm = matplotlib.colors.LinearSegmentedColormap.from_list("w", ["#ffffff", "#f4a582", "#b2182b", "#4a0010"])

# (i) heatmap: real 72x72 max-of-Gaussians (sigma = 0.6), two frames + zoom
S, sig = 72, 0.6
def heat(P):
    q = view(P, yaw=-1.25); q = q - q.min(0); sc = (S - 10) / q.max(); q = q * sc + 5
    q[:, 1] = S - 1 - q[:, 1]
    u, v = np.meshgrid(np.arange(S), np.arange(S))
    Hm = np.zeros((S, S))
    for x, y in q:
        Hm = np.maximum(Hm, np.exp(-((u - x) ** 2 + (v - y) ** 2) / (2 * sig ** 2)))
    return Hm, q
y0 = top - row_h
for n, t in enumerate([0, 9]):
    a = fa(1.02 + n * 0.45, y0 + 0.12, 0.42, 0.42)
    Hm, q = heat(POS[t] - POS[t][0])
    a.imshow(Hm, cmap=wcm, interpolation="nearest", vmin=0, vmax=1)
    a.add_patch(Rectangle((-0.5, -0.5), S, S, fill=False, ec="#999", lw=0.4))
    a.text(S / 2, S + 0.5, ["frame $t$", "frame $t{+}9$"][n], ha="center", va="top", fontsize=5,
           color=MUTED, transform=a.transData, clip_on=False)
Hm, q = heat(POS[0] - POS[0][0]); cx, cy = np.round(q[20]).astype(int)
z = fa(1.93, y0 + 0.20, 0.25, 0.25)
z.imshow(Hm[cy - 2:cy + 3, cx - 2:cx + 3], cmap=wcm, vmin=0, vmax=1, interpolation="nearest")
for i in range(6):
    z.axhline(i - 0.5, color="#999", lw=0.25); z.axvline(i - 0.5, color="#999", lw=0.25)
txt.text(2.055, y0 + 0.12, r"$5{\times}5$ zoom", fontsize=5, color=MUTED, ha="center")

# (ii) root-relative positions
y0 = top - 2 * row_h
a = fa(1.08, y0 + 0.05, 1.05, 0.53); a.set_aspect("equal")
for n, t in enumerate([6, 18]):
    P2 = view(POS[t] - POS[t][0], yaw=-1.25) + [0.55 * n, 0]
    draw_skel(a, P2, "#a9b6c6", joint_col=C["ii"], ms=2.5, lw=1.0)
    for j in [20, 21, 7, 8, 15, 18, 19]:
        a.annotate("", xy=P2[j], xytext=P2[0], arrowprops=dict(arrowstyle="-|>", lw=0.4,
                   color=C["ii"], alpha=0.75, mutation_scale=3.5, shrinkA=0, shrinkB=1.2))
    a.scatter(*P2[0], s=8, color=INK, zorder=4)
a.set_xlim(-0.45, 1.0); a.set_ylim(-1.0, 0.72)

# (iii) local rotations from minimal-twist IK
y0 = top - 3 * row_h
a = fa(1.08, y0 + 0.05, 1.05, 0.53); a.set_aspect("equal")
for n, t in enumerate([6, 18]):
    P = POS[t] - POS[t][0]; acc, _ = ik(P)
    P2 = view(P, yaw=-1.25) + [0.55 * n, 0]
    draw_skel(a, P2, "#d6cdb4", joint_col="#8a7a50", ms=2.5, lw=1.0)
    for j in [4, 5, 7, 8, 16, 17, 18, 19, 12, 1, 2]:
        for e, col in zip(np.eye(3), ["#D62728", "#2CA02C", "#1F77B4"]):
            d = view((acc[j] @ e)[None] * 0.10, yaw=-1.25)[0]
            a.plot([P2[j, 0], P2[j, 0] + d[0]], [P2[j, 1], P2[j, 1] + d[1]], color=col, lw=0.55)
a.set_xlim(-0.45, 1.0); a.set_ylim(-1.0, 0.72)

# (iv) full kinematics feature matrix T x 263 (time runs downwards)
y0 = top - 4 * row_h
feat = []
for t in range(T):
    P = POS[t]; Pn = POS[min(t + 1, T - 1)]
    _, r6 = ik(P - P[0])
    root = [0.0, Pn[0, 0] - P[0, 0], Pn[0, 2] - P[0, 2], P[0, 1]]
    ploc = (P[1:] - P[0] * [1, 0, 1]).ravel()
    vel = (Pn - P).ravel()
    cont = [float(np.sum((Pn[j] - P[j]) ** 2) < 0.002) for j in (7, 10, 8, 11)]
    feat.append(np.concatenate([root, ploc, r6, vel, cont]))
F = np.array(feat); sd = F.std(0); keep = sd > 1e-6
F = (F - F.mean(0)) / np.where(keep, sd, 1)
mx0, mw = 1.00, 1.16
a = fa(mx0, y0 + 0.15, mw, 0.32)
a.imshow(F, aspect="auto", cmap="RdBu_r", vmin=-2.2, vmax=2.2, interpolation="nearest")
x = -0.5
for n, lab in [(4, ""), (63, "pos"), (126, "rot 6D"), (66, "vel"), (4, "")]:
    a.axvline(x, color="white", lw=0.7)
    if lab:
        txt.text(mx0 + (x + 0.5 + n / 2) / 263 * mw, y0 + 0.085, lab, fontsize=5.2,
                 color=MUTED, ha="center")
    x += n
a.add_patch(Rectangle((-0.5, -0.5), 263, T, fill=False, ec="#999", lw=0.4))
txt.text(mx0 + mw / 2, y0 + 0.50, r"$T{=}48$ frames $\times$ 263 channels", fontsize=5.2,
         color=MUTED, ha="center")

SX_L = 3.58 - 0.66 - 0.03
# ------------------------------------------------------------------ encoder
def arrow(p, q, col=INK, lw=0.6, rad=0.0):
    txt.add_patch(FancyArrowPatch(p, q, arrowstyle="-|>", mutation_scale=6, lw=lw, color=col,
                                  connectionstyle=f"arc3,rad={rad}", shrinkA=0, shrinkB=0))
ex, ey = 2.33, H / 2 - 0.02
for r in range(4):
    yc = top - (r + 0.5) * row_h
    arrow((LW + 0.01, yc), (ex, ey + (1.5 - r) * 0.10), col=C[rows[r][0]], lw=0.55)
txt.add_patch(Polygon([[ex, ey + 0.40], [ex + 0.32, ey + 0.20], [ex + 0.32, ey - 0.20],
                       [ex, ey - 0.40]], closed=True, fc="#eeeeee", ec=INK, lw=0.5))
txt.text(ex + 0.15, ey, r"$f_{\mathrm{enc}}$", ha="center", va="center", fontsize=7.5)
txt.text(ex + 0.16, ey - 0.47, "encoder per\nencoding", ha="center", va="top", fontsize=5.2,
         color=MUTED, linespacing=1.0)
arrow((ex + 0.33, ey), (SX_L, ey))
txt.text(ex + 0.44, ey + 0.06, r"$\ell_2$-norm.", ha="center", fontsize=5.4, color=MUTED)
txt.text(ex + 0.44, ey - 0.13, r"$\mathbf{h}_i\!\in\!\mathbb{S}^{D-1}$", ha="center", fontsize=5.6)

# ------------------------------------------------------------------ sphere + spherical Voronoi
# Exact orthographic projection of S^2; cells are clipped at the horizon.
rng = np.random.default_rng(7)
K = 120
cb = rng.normal(size=(K, 3)); cb /= np.linalg.norm(cb, axis=1, keepdims=True)
sv = SphericalVoronoi(cb); sv.sort_vertices_of_regions()
el, az = np.radians(20), np.radians(30)
v = np.array([np.cos(el) * np.cos(az), np.cos(el) * np.sin(az), np.sin(el)])  # towards viewer
e1 = np.cross([0, 0, 1], v); e1 /= np.linalg.norm(e1); e2 = np.cross(v, e1)
def proj(P): P = np.atleast_2d(P); return np.stack([P @ e1, P @ e2], 1)
def clip_front(P):
    d = P @ v; Q = P.copy(); m = d < 0
    Q[m] = P[m] - np.outer(d[m], v); Q[m] /= np.linalg.norm(Q[m], axis=1, keepdims=True)
    return Q
def slerp(a, b, n=24):
    om = np.arccos(np.clip(a @ b, -1, 1))
    if om < 1e-6: return np.array([a, b])
    t = np.linspace(0, 1, n)[:, None]
    return (np.sin((1 - t) * om) * a + np.sin(t * om) * b) / np.sin(om)
# latents concentrated near a curve (a low-dimensional subset of the sphere)
N = 2500
th = rng.uniform(-1.5, 1.7, N)
lat = np.stack([np.cos(th), np.sin(th), 0.55 * np.sin(1.4 * th) + 0.11 * rng.normal(size=N)], 1)
lat /= np.linalg.norm(lat, axis=1, keepdims=True)
lat = lat @ Rot.from_rotvec([0.25, -0.35, 0.55]).as_matrix().T
z = np.argmax(lat @ cb.T, 1)
p = np.bincount(z, minlength=K) / N
U = np.mean(p > 0); Hent = -np.sum(p[p > 0] * np.log(p[p > 0])); Keff_toy = np.exp(Hent)

SX0, SY0, SR = 3.58, 1.36, 0.66          # sphere centre and radius (inches)
sa = fa(SX0 - SR - 0.05, SY0 - SR - 0.05, 2 * SR + 0.10, 2 * SR + 0.10)
sa.set_xlim(-1.08, 1.08); sa.set_ylim(-1.08, 1.08); sa.set_aspect("equal")
sa.add_patch(matplotlib.patches.Circle((0, 0), 1, fc="#fbfaff", ec=C["vq"], lw=0.7, zorder=0))
cmap = matplotlib.colors.LinearSegmentedColormap.from_list("u", ["#efe9f7", C["vq"]])
pmax = p.max()
for k, reg in enumerate(sv.regions):
    V = sv.vertices[reg]
    path = np.concatenate([slerp(V[i], V[(i + 1) % len(V)]) for i in range(len(V))])
    if np.all(path @ v < 0):
        continue
    xy = proj(clip_front(path))
    if p[k] > 0:
        sa.add_patch(Polygon(xy, closed=True, fc=cmap(0.15 + 0.85 * np.sqrt(p[k] / pmax)),
                             ec="none", alpha=0.9, zorder=1))
    sa.add_patch(Polygon(xy, closed=True, fill=False, ec=C["vq"], lw=0.35, alpha=0.8, zorder=2))
front = lat @ v > 0
show = np.where(front)[0][::6]
sa.scatter(*proj(lat[show]).T, s=0.7, color="#E69F00", zorder=3, linewidths=0)
fc = cb @ v > 0.05
used = p > 0
sa.scatter(*proj(cb[fc & used]).T, s=4, color=C["vq"], zorder=4, linewidths=0)
sa.scatter(*proj(cb[fc & ~used]).T, s=4, facecolors="white", edgecolors="#8d8d8d",
           linewidths=0.5, zorder=4)
# one traced latent: h_i -> nearest codeword e_k
cand = [i for i in np.where(front)[0] if (cb[z[i]] @ v) > 0.6 and lat[i] @ v > 0.6]
ii = cand[int(np.argmax([np.arccos(np.clip(lat[i] @ cb[z[i]], -1, 1)) for i in cand]))]; kk = z[ii]
arc = proj(slerp(lat[ii], cb[kk]))
sa.plot(*arc.T, color=INK, lw=0.6, zorder=5)
sa.scatter(*proj(lat[ii]).T, s=11, color="#E69F00", edgecolors=INK, linewidths=0.4, zorder=6)
sa.scatter(*proj(cb[kk]).T, s=13, color=C["vq"], edgecolors=INK, linewidths=0.4, zorder=6)
hx, hy = proj(lat[ii])[0]; kx, ky = proj(cb[kk])[0]
TOK = 17
dd = np.array([hx - kx, hy - ky]); dd /= np.linalg.norm(dd)
sa.text(hx + 0.16 * dd[0], hy + 0.16 * dd[1], r"$\mathbf{h}_i$", fontsize=6.5, ha="center",
        va="center", zorder=7, bbox=dict(fc="white", ec="none", pad=0.3, alpha=0.8))
sa.text(kx - 0.17 * dd[0], ky - 0.17 * dd[1], r"$\mathbf{e}_{%d}$" % TOK, fontsize=6.5, ha="center",
        va="center", zorder=7, bbox=dict(fc="white", ec="none", pad=0.3, alpha=0.8))
txt.text(SX0, 2.44, "Spherical Voronoi tessellation", ha="center", fontsize=6.5, color=C["vq"],
         weight="bold")
txt.text(SX0, 2.31, r"of $\mathbb{S}^{D-1}$ (drawn for $D=3$, $K=%d$)" % K, ha="center",
         fontsize=5.6, color=MUTED)
# legend
lx, ly = SX0 - 0.64, 0.42
gx = np.linspace(0, 1, 30)
for n, g in enumerate(gx[:-1]):
    txt.add_patch(Rectangle((lx + n * 0.012, ly - 0.035), 0.012, 0.07,
                  fc=cmap(0.15 + 0.85 * np.sqrt(g)), ec="none"))
txt.add_patch(Rectangle((lx, ly - 0.035), 0.012 * 29, 0.07, fill=False, ec=C["vq"], lw=0.3))
txt.text(lx + 0.40, ly, r"cell usage $p_k$", va="center", fontsize=5.5)
txt.add_patch(Rectangle((lx, ly - 0.165), 0.07, 0.07, fc="#fbfaff", ec=C["vq"], lw=0.4))
txt.text(lx + 0.10, ly - 0.13, "unused cell", va="center", fontsize=5.5)
txt.scatter([lx + 0.82], [ly - 0.13], s=6, facecolors="white", edgecolors="#8d8d8d", linewidths=0.5)
txt.text(lx + 0.87, ly - 0.13, "idle codeword", va="center", fontsize=5.5)
txt.text(SX0, ly - 0.27, r"here $U=%d/%d$,  $K_{\mathrm{eff}}=%.1f$" % (used.sum(), K, Keff_toy),
         ha="center", va="center", fontsize=5.8, color=INK)

# ------------------------------------------------------------------ tokens -> decoder
tx = 4.44; ty = ey
arrow((SX0 + SR + 0.04, ty), (tx, ty))
toks = [str(TOK)] + [str(int(t_)) for t_ in z[[ii + 1, ii + 2, ii + 5]]]
toks = [str(TOK), "17", "52", "88"]
for i, s_ in enumerate(toks):
    yy = ty + 0.42 - i * 0.17
    txt.add_patch(FancyBboxPatch((tx, yy - 0.065), 0.30, 0.13,
                  boxstyle="round,pad=0,rounding_size=0.02",
                  fc=("#efe9f7" if i == 0 else "white"), ec=C["vq"], lw=0.5))
    txt.text(tx + 0.15, yy, s_, ha="center", va="center", fontsize=6)
txt.text(tx + 0.15, ty + 0.42 - 4 * 0.17 + 0.03, r"$\vdots$", ha="center", va="center", fontsize=6)
txt.text(tx + 0.15, ty + 0.60, r"tokens $z_{1:L}$", ha="center", fontsize=5.8)
txt.text(tx + 0.15, ty - 0.46, r"$L=T/s$", ha="center", fontsize=5.6, color=MUTED)
arrow((tx + 0.15, ty - 0.53), (tx + 0.15, 0.66))
txt.add_patch(Polygon([[tx - 0.03, 0.62], [tx + 0.33, 0.62], [tx + 0.24, 0.36], [tx + 0.06, 0.36]],
                      closed=True, fc="#eeeeee", ec=INK, lw=0.5))
txt.text(tx + 0.15, 0.49, r"$f_{\mathrm{dec}}$", ha="center", va="center", fontsize=7)
arrow((tx + 0.15, 0.36), (tx + 0.15, 0.22))
txt.text(tx + 0.15, 0.13, r"$\widehat{\mathbf{X}}$", ha="center", va="center", fontsize=7)

fig.savefig("../overview.pdf")
fig.savefig("../overview.png", dpi=300)

